Application of a clustering framework to UK domestic electricity data

This paper takes an approach to clustering domestic electricity load profiles that has been successfully used with data from Portugal and applies it to UK data. Clustering techniques are applied and it is found that the preferred technique in the Portuguese work (a two stage process combining Self Organised Maps and Kmeans) is not appropriate for the UK data. The work shows that up to nine clusters of households can be identified with the differences in usage profiles being visually striking. This demonstrates the appropriateness of breaking the electricity usage patterns down to more detail than the two load profiles currently published by the electricity industry. The paper details initial results using data collected in Milton Keynes around 1990. Further work is described and will concentrate on building accurate and meaningful clusters of similar electricity users in order to better direct demand side management initiatives to the most relevant target customers.

==> Portugal_repeat.r <==
initial.dir <- getwd()
#
# kohonen package to provide som functions
#
library("kohonen")
setwd("C:/Users/ird/Documents/Data/MIlton_Keynes/")
elect <- read.table("C:/Users/ird/Documents/Data/MIlton_Keynes/elect.csv",
header=TRUE, sep=",",
colClasses=c("factor", "factor", "integer", "integer",
"numeric" , "numeric", "numeric", "numeric", "numeric",
"numeric" , "numeric", "numeric", "numeric", "numeric",
"numeric" , "numeric", "numeric", "numeric", "numeric",
"numeric" , "numeric", "numeric", "numeric", "numeric",
"numeric" , "numeric", "numeric", "numeric", "integer"
), na.strings="\\N")
#
# set random seed to get reproducible results
#
set.seed(45)

# get rid of all readings noted as having a errorcode. There are some missing
# values that are not noted with errorcode.
# Also need to consider outliers at some point
#
valid_elect = na.omit(subset(elect, elect$errcode==0))
#
# Split into weekday and weekend
#
# first generate a weekday and add to the matrix
#
valid_and_days <- transform(valid_elect, weekday = weekdays(as.Date(paste(valid_elect$year,valid_elect$month,valid_elect$day, sep="/"))))
#
# weekend is taken as Saturday or Sunday
#
weekend_elect <- subset (valid_and_days, valid_and_days$weekday == "Saturday" | valid_and_days$weekday == "Sunday")

weekday_elect <- subset (valid_and_days, valid_and_days$weekday != "Saturday" & valid_and_days$weekday != "Sunday")
#
# Split into winter and summer
#
# Winter is assumed to be months 11, 12, 1, 2, 3, 4  (better would be analysis based on temperature)
#
winter_weekend <- subset (weekend_elect, weekend_elect$month >= 11 | weekend_elect$month <= 4)
summer_weekend <- subset (weekend_elect, weekend_elect$month < 11 & weekend_elect$month > 4)
#
winter_weekday <- subset (weekday_elect, weekday_elect$month >= 11 | weekday_elect$month <= 4)
summer_weekday <- subset (weekday_elect, weekday_elect$month < 11 & weekday_elect$month > 4)
#
# create summary profiles for each household
#
winter_weekend_agg <- aggregate(winter_weekend[5:28], list(winter_weekend$siteid), mean)
#
# normalise into 0-1 range (this allows for clustering on shape but not on absolute usage)
#
winter_weekend_maximum <- apply(winter_weekend_agg[2:25], 1, max)
#
# retain household name
#
winter_weekend_norm <- cbind(winter_weekend_agg$Group.1,winter_weekend_agg[2:25]/winter_weekend_maximum)
#
# Define functions for measuring how good clusters are
#
# distance calculates the distance between two patterns, each with no-entries readings
#
distance <- function(pattern1,pattern2,no_entries){
total <- 0
for (i in 1:no_entries)
    {
     total <- total + (pattern1[i]-pattern2[i])^2
     }
total <- total / no_entries
total <- sqrt(total)
return(total)
}

mia <- function(patterns, clusters, centres)
#
# patterns is the all the load patterns
# clusters is the allocation of the load patterns to each cluster
# centres is the load patterns for the cluster centres
#
{
noclusters <- length(centres[,1])
total <- 0
for (ii in 1:noclusters)
  {                     
  clust_temp <- subset(patterns, clusters==ii)
#
# check for no elements allocated to cluster
#
clust_len <- length(clust_temp[,1])  
if (clust_len > 0) {
  for (jj in 1:clust_len)
  {
    dist <- distance(clust_temp[jj,], centres[ii,], 24)
    total <- total + dist^2
        }
    }
  }
total <- total / noclusters
total <- sqrt(total)
return(total)
}


# all_xx <- all_elect[,c(1,5:28)]
# all_agg <- aggregate(all_xx[2:25], list(all_xx$siteid), mean)
wss <- rep(0,15)
for (noclust in 2:15) {
# set.seed(1234)
xx_kmeans <- kmeans(winter_weekend_norm[2:25],noclust,,1000)
wss[noclust] <- sum(xx_kmeans$withinss)
}
png("Analysis_of_clusters_Portugal.png")
plot(2:15, wss[2:15], type="b", xlab="number of clusters", 
ylab="Within cluster sum of squares", main="Analysis of cluster counts")
dev.off()

nocluster <- 9
winter_weekend_kmeans <- kmeans(winter_weekend_norm[2:25],nocluster,,1000)



#
mia_value_kmeans <- mia(winter_weekend_norm[2:25],winter_weekend_kmeans$cluster,winter_weekend_kmeans$centers)
#
all_mean <- mean(winter_weekend[5:28])
xxx <-c(0:23)
for (j in 1:nocluster) {

clust <- subset(winter_weekend_norm[2:25], winter_weekend_kmeans$cluster==j)

png(paste("cluster_kmeans",j,".png",sep=""))
plot(all_mean, ylab="Normalised kWh", xlab="Time (Hours of the day)", xlim=c(1,24), ylim=c(0,1),type="n")

for (i in 1:nrow(clust)) {
  lines(xxx, clust[i,], col=1)
  }
  lines(xxx,winter_weekend_kmeans$centers[j,], col=2)
dev.off()
}
  #
  # generate the Kohonen map using 3 x 3 grid to generate 9 clusters
  # note that not all clusters need to have members 
  #
winter_weekend_map <- som(as.matrix(winter_weekend_norm[2:25]),grid=somgrid(3,3,"hexagonal"))


mia_value_som <- mia(winter_weekend_map$data,winter_weekend_map$unit.classif,winter_weekend_map$codes)

for (j in 1:nocluster) {

  clust <- subset(winter_weekend_norm[2:25], winter_weekend_map$unit.classif==j)

  png(paste("cluster_kohonen",j,".png",sep=""))
  plot(all_mean, ylab="Normalised kWh", xlab="Time (Hours of the day)", xlim=c(1,24), ylim=c(0,1),type="n")

  if (nrow(clust) >1)    {
    for (i in 1:nrow(clust)) {
      lines(xxx, clust[i,], col=1)  
      }
    }
    lines(xxx,winter_weekend_map$codes[j,], col=2)
 
dev.off()
}

#
# generate a large Kohonen map and then use kmeans on the codes generated by the map to get 9 clusters
#
winter_weekend_map_stage1 <- som(as.matrix(winter_weekend_norm[2:25]),grid=somgrid(10,7,"hexagonal"))
winter_weekend_kmeans_stage2 <- kmeans(winter_weekend_map_stage1$codes,nocluster,,1000)

png(paste("intermediate_som.png",sep=""))
plot(winter_weekend_map_stage1)
dev.off()

png(paste("final_som.png",sep=""))
plot(winter_weekend_map)
dev.off()
#
# need to build up array of allocations of original load profiles to final clusters
#
alloc2 <- array(0, 93)
for (jj in 1:93) {
  allocation <- winter_weekend_map_stage1$unit.classif[jj]
  alloc2[jj] <- winter_weekend_kmeans_stage2$cluster[allocation]
  }

mia_value_2stage <- mia(winter_weekend_norm[2:25],alloc2,winter_weekend_kmeans_stage2$centers)
  
for (j in 1:nocluster) {

clust <- subset(winter_weekend_norm[2:25], alloc2==j)

png(paste("cluster_2stage",j,".png",sep=""))
plot(all_mean, ylab="Normalised kWh", xlab="Time (Hours of the day)", xlim=c(0,23), ylim=c(0,1),type="n")

for (i in 1:nrow(clust)) {

  lines(xxx, clust[i,], col=1)
  lines(xxx,winter_weekend_kmeans_stage2$centers[j,], col=2)
  }
dev.off()
}
